The AdS$_3$ Propagator and the Fate of Locality

We recently used Virasoro symmetry considerations to propose an exact formula for a bulk proto-field $\phi$ in AdS$_3$. In this paper we study the propagator $\langle \phi \phi \rangle$. We show that many techniques from the study of conformal blocks can be generalized to compute it, including the semiclassical monodromy method and both forms of the Zamolodchikov recursion relations. When the results from recursion are expanded at large central charge, they match gravitational perturbation theory for a free scalar field coupled to gravity in our chosen gauge. We find that although the propagator is finite and well-defined at long distances, its perturbative expansion in $G_N = \frac{3}{2c}$ exhibits UV/IR mixing effects. If we nevertheless interpret $\langle \phi \phi \rangle$ as a probe of bulk locality, then when $G_N m_\phi \ll 1$ locality breaks down at the new short-distance scale $\sigma_* \sim \sqrt[4]{G_N R_{AdS}^3}$. For $\phi$ with very large bulk mass, or at small central charge, bulk locality fails at the AdS length scale. In all cases, locality `breakdown' manifests as singularities or branch cuts at spacelike separation arising from non-perturbative quantum gravitational effects.

==> anc/h_and_c-Recursion_Code_Public.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    109324,       2673]
NotebookOptionsPosition[    105063,       2595]
NotebookOutlinePosition[    105540,       2614]
CellTagsIndexPosition[    105497,       2611]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Supplemental Material for:",
  FontSize->16],
 StyleBox["\n",
  FontSize->18],
 StyleBox["The ",
  FontSize->48],
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],ExpressionUUID->
  "713d7ecd-8e9e-4ca3-b7af-97b27543424f"],
 StyleBox[" Propagator and the Fate of Locality",
  FontSize->48],
 StyleBox["\nby Hongbin Chen, A. Liam Fitzpatrick, Jared Kaplan and Daliang \
Li",
  FontSize->18]
}], "Title",
 CellChangeTimes->{{3.718917463174383*^9, 3.718917525189316*^9}, 
   3.718917692760831*^9, {3.719615559575307*^9, 
   3.719615563535777*^9}},ExpressionUUID->"aa18a6a3-ab20-45e9-921a-\
592668a7fd11"],

Cell[TextData[{
 "This Mathematica notebooks contains the implementation of the ",
 StyleBox["recursion relations",
  IgnoreSpellCheck->True],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", "\[Phi]\[Phi]", 
    SubscriptBox[">", "holo"]}], TraditionalForm]],ExpressionUUID->
  "46d17319-e8c8-48eb-8294-8acc32cb9627"],
 ".  See the Appendix D of the paper for further explanation and references. \
\n\n",
 StyleBox["Tested in Mathematica version 11 for Mac OS X.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.69928480318853*^9, 3.699284872109803*^9}, 
   3.699362484450921*^9, {3.699362527507519*^9, 3.699362550557629*^9}, {
   3.699362646974502*^9, 3.69936264697793*^9}, {3.6993627544805317`*^9, 
   3.699362762589991*^9}, {3.699362835096012*^9, 3.6993629500992002`*^9}, {
   3.699370054381227*^9, 3.699370106572315*^9}, {3.699377900218306*^9, 
   3.699377995920229*^9}, 3.6995342522198887`*^9, {3.699542956244114*^9, 
   3.699542968131439*^9}, {3.699542999647133*^9, 3.6995430057737637`*^9}, {
   3.69954396014067*^9, 3.699543990342326*^9}, {3.699549300822878*^9, 
   3.699549303653387*^9}, {3.699549652205017*^9, 3.699549652546694*^9}, {
   3.699636950396373*^9, 3.6996369513482113`*^9}, {3.6996620780204268`*^9, 
   3.6996621241171637`*^9}, {3.718917558996317*^9, 3.718917625417992*^9}, {
   3.7205701797435303`*^9, 
   3.720570198600404*^9}},ExpressionUUID->"1319af9c-e107-47f7-b08d-\
f0c62310fcdf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Date", "[", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.699284895259725*^9, 3.6992849081514683`*^9}, {
  3.7207916630522423`*^9, 
  3.720791663827376*^9}},ExpressionUUID->"4a64179d-7e11-48dd-a0bc-\
7f33f90be743"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2017", ",", "12", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{{3.699284890586605*^9, 3.699284908617422*^9}, 
   3.6993627810670137`*^9, 3.699557539857232*^9, 3.6996369542072372`*^9, 
   3.699702497089304*^9, 3.7189175530833807`*^9, 3.720570291869706*^9, 
   3.720791664250072*^9, 
   3.721517999185254*^9},ExpressionUUID->"f3f43d2a-0093-4b77-8b56-\
7946d55da278"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",ExpressionUUID->"e85af391-b087-44d1-a749-5aa699c0e210"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"numPrecision", "=", "2000"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Set", " ", "precision"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MinPrecision", "=", "numPrecision"}], ";"}]}], "Input",
 CellChangeTimes->{{3.719609783099339*^9, 3.719609800180191*^9}, {
   3.721433105756199*^9, 3.7214331067501583`*^9}, 
   3.721517994862391*^9},ExpressionUUID->"3b0f87ee-9c7d-4968-8198-\
89af40c7dad0"],

Cell[CellGroupData[{

Cell["h-Recursion Relation Code", "Subchapter",
 CellChangeTimes->{{3.717417850582711*^9, 3.717417854383377*^9}, {
  3.717438085049139*^9, 3.7174380951187143`*^9}, {3.71743817939371*^9, 
  3.717438180777*^9}, {3.7174489748626204`*^9, 3.717448975324979*^9}, {
  3.718917386245996*^9, 3.718917388517083*^9}, {3.718917631797639*^9, 
  3.718917634073848*^9}},ExpressionUUID->"283829ce-d65e-4b28-8fa7-\
f6853a8791a0"],

Cell[TextData[{
 "This code is almost the same as the code of the h-recursion for computing \
Virasoro blocks. We refer the reader to the paper \[OpenCurlyDoubleQuote]A \
Numerical Approach to Virasoro Blocks and the Information Paradox\
\[CloseCurlyDoubleQuote] (",
 ButtonBox["https://arxiv.org/abs/1703.09727",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1703.09727"], None},
  ButtonNote->"https://arxiv.org/abs/1703.09727"],
 "),  where the algorithm is explained in detail (Appendix A of that paper)."
}], "Text",
 CellChangeTimes->{{3.719611232010581*^9, 3.719611409280126*^9}, {
   3.719611559096182*^9, 3.719611585077992*^9}, 3.719611744175644*^9, {
   3.719615716119433*^9, 3.719615896665648*^9}, {3.719615932658051*^9, 
   3.7196159828587418`*^9}},ExpressionUUID->"71bd45ab-b08c-42fd-8fbd-\
f7a609b9f3c4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     StyleBox["qCoeHolo",
      FontWeight->"Bold",
      FontSlant->"Italic"], " ", "returns", " ", "the", " ", "q"}], "-", 
    RowBox[{
    "expansion", " ", "coefficients", " ", "of", " ", "H", " ", "defined", 
     " ", "in", " ", "Equation", " ", "4.10", " ", "of", " ", "the", " ", 
     "paper", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", ".", "e", "."}], " ", "<", "\[Phi]\[Phi]", 
        SubscriptBox[">", "holo"], " ", 
        RowBox[{
        "without", " ", "the", " ", "large", " ", "h", " ", "limit", " ", 
         "prefactor"}]}], ")"}], ".", " ", "The"}], " ", "inputs", " ", "of", 
     " ", 
     RowBox[{"qCoeHolo", "[", "]"}], " ", "are", " ", "the", " ", "dimension",
      " ", "of", " ", "\[Phi]", " ", "hDimension"}]}], ",", " ", 
   RowBox[{
   "the", " ", "central", " ", "charge", " ", "cCentralCharge", " ", "and", 
    " ", "the", " ", "highest", " ", "power", " ", "of", " ", "the", " ", 
    "coefficients", " ", 
    StyleBox["NN",
     FontWeight->"Bold",
     FontSlant->"Italic"], " ", 
    RowBox[{"wanted", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.720650070451046*^9, 3.720650103558972*^9}, {
  3.720650139403715*^9, 3.720650198264144*^9}, {3.720650420593953*^9, 
  3.720650446646328*^9}, {3.720650682378769*^9, 3.7206507427556553`*^9}, {
  3.720650789533183*^9, 
  3.720650913001815*^9}},ExpressionUUID->"442ef37b-9ec2-4f02-bfc7-\
d4c192fafd89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qCoeHolo", "[", 
   RowBox[{"hDimension_", ",", "cCentralCharge_", ",", "NN_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "c", ",", "hL", ",", "hH", ",", "b2", ",", "h", ",", "countmn", ",", 
      "lengthmn", ",", "startmn", ",", "Cij", ",", "CHij", ",", "HH", ",", 
      "b", ",", "RmnList", ",", "mnList", ",", "hmnList", ",", "temp", ",", 
      "Rmn", ",", "hmnDege", ",", 
      RowBox[{"qCoefList", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"NN", "-", "1"}]}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Convert", " ", "the", " ", "arguments", " ", "to", " ", "high", " ", 
      "precision", " ", 
      RowBox[{"decimals", ".", " ", "Do"}], " ", "nothing", " ", "for", " ", 
      "symbolic", " ", 
      RowBox[{"calculation", "."}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"h", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"NumberQ", "[", "hDimension", "]"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Rationalize", "[", "hDimension", "]"}], ",", 
          "numPrecision"}], "]"}], ",", "hDimension"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"NumberQ", "[", "cCentralCharge", "]"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Rationalize", "[", "cCentralCharge", "]"}], ",", 
          "numPrecision"}], "]"}], ",", "cCentralCharge"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"b2", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"NumberQ", "[", "c", "]"}], ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Rationalize", "[", 
           FractionBox[
            RowBox[{"c", "-", "13", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["c", "2"], "-", 
               RowBox[{"26", " ", "c"}], "+", "25"}]]}], "12"], "]"}], ",", 
          "numPrecision"}], "]"}], ",", "b2"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"b2", " ", "means", " ", 
        RowBox[{
         SuperscriptBox["b", "2"], ".", " ", "For"}], " ", "symbolic", " ", 
        "calculation"}], ",", " ", 
       RowBox[{
       "the", " ", "result", " ", "will", " ", "be", " ", "given", " ", "in", 
        " ", "terms", " ", "of", " ", 
        RowBox[{"b2", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmnDege", "[", 
       RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"(", 
         RowBox[{"b2", "+", 
          FractionBox["1", "b2"], "+", "2"}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["n", "2"], "b2"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], "b2"}], "+", 
          RowBox[{"2", "m", " ", "n"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Rmn", "[", 
       RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
      FractionBox[
       RowBox[{
        SuperscriptBox["b2", 
         RowBox[{
          RowBox[{"2", "m", " ", "n"}], "-", "1"}]], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"hmnDege", "[", 
            RowBox[{"m", ",", "n"}], "]"}]}], ",", 
          RowBox[{"2", "m", " ", "n"}]}], "]"}]}], 
       RowBox[{"2", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", "\[Equal]", "0"}], "&&", 
               RowBox[{"l", "\[Equal]", "0"}]}], ")"}], "||", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", "\[Equal]", "m"}], "&&", 
               RowBox[{"l", "\[Equal]", "n"}]}], ")"}]}], ",", "1", ",", 
            RowBox[{
             RowBox[{"k", " ", "b2"}], "+", "l"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"1", "-", "m"}], ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", 
            RowBox[{"1", "-", "n"}], ",", "n"}], "}"}]}], "]"}]}]]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"In", " ", "the", " ", "following", " ", "calculation"}], ",", 
       " ", 
       RowBox[{
        RowBox[{
         StyleBox[
          SubscriptBox["R", 
           RowBox[{"m", ",", "n"}]],
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "and", " ", 
         StyleBox[
          SubscriptBox["h", 
           RowBox[{"m", ",", "n"}]],
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "are", " ", "stored", " ", "into", " ", 
         "one"}], "-", 
        RowBox[{"dimensional", " ", 
         RowBox[{"tables", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"startmn", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"NN", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"lengthmn", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"startmn", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "=", "lengthmn"}], ";", 
        RowBox[{"lengthmn", "+=", 
         RowBox[{"Length", "[", 
          RowBox[{"Divisors", "[", "i", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{"NN", "+", "1"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lengthmn", "-=", 
      RowBox[{"Length", "[", 
       RowBox[{"Divisors", "[", 
        RowBox[{"NN", "+", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["lengthmn",
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "counts", " ", "the", " ", "length", " ",
          "of", " ", "these", " ", "one"}], "-", 
        RowBox[{"dimension", " ", "tables"}]}], ",", " ", 
       RowBox[{
       "which", " ", "is", " ", "the", " ", "sum", " ", "of", " ", "the", " ",
         "number", " ", "of", " ", "divisors", " ", "of", " ", "integers", 
        " ", "up", " ", "to", " ", "NN"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Elements", " ", "from", " ", 
          StyleBox[
           RowBox[{"startmn", "[", 
            RowBox[{"[", "i", "]"}], "]"}],
           FontWeight->"Bold",
           FontSlant->"Italic"]}], 
         RowBox[{
          StyleBox["+",
           FontWeight->"Bold",
           FontSlant->"Italic"], 
          RowBox[{
           StyleBox["1",
            FontWeight->"Bold",
            FontSlant->"Italic"], " ", "to", " ", 
           StyleBox[
            RowBox[{"startmn", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}],
            FontWeight->"Bold",
            FontSlant->"Italic"], " ", "of", " ", "these", " ", "one"}]}]}], 
        "-", 
        RowBox[{"dimensioanl", " ", "tables", " ", "store", " ", 
         StyleBox[
          SubscriptBox["R", 
           RowBox[{"m", ",", "n"}]],
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "and", " ", 
         StyleBox[
          SubscriptBox["h", 
           RowBox[{"m", ",", "n"}]],
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "who", " ", "have", " ", 
         StyleBox["mn",
          FontWeight->"Bold",
          FontSlant->"Italic"]}]}], 
       StyleBox["=",
        FontWeight->"Bold",
        FontSlant->"Italic"], 
       RowBox[{
        StyleBox["i",
         FontWeight->"Bold",
         FontSlant->"Italic"], "."}]}], "*)"}], "  ", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"RmnList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", "lengthmn"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"hmnList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", "lengthmn"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mnList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", "lengthmn"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["RmnList",
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "and", " ", 
         StyleBox["hmnList",
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "are", " ", "used", " ", "to", " ", 
         "stores", " ", 
         StyleBox[
          SubscriptBox["h", 
           RowBox[{"m", ",", "n"}]],
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "and", " ", 
         StyleBox[
          SubscriptBox["R", 
           RowBox[{"m", ",", "n"}]],
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "into", " ", "a", " ", "one"}], "-", 
        RowBox[{"dimensional", " ", 
         RowBox[{"tables", ".", " ", "Those"}], " ", 
         StyleBox[
          SubscriptBox["h", 
           RowBox[{"m", ",", "n"}]],
          FontWeight->"Bold",
          FontSlant->"Italic"], "s", " ", "with", " ", "the", " ", "same", 
         " ", "product", " ", 
         StyleBox["mn",
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "will", " ", "be", " ", "stored", " ", 
         "in", " ", "hmnList", " ", "from", " ", 
         StyleBox[
          RowBox[{"startmn", "[", 
           RowBox[{"[", "mn", "]"}], "]"}],
          FontWeight->"Bold",
          FontSlant->"Italic"]}], 
        StyleBox["+",
         FontWeight->"Bold",
         FontSlant->"Italic"], 
        RowBox[{
         StyleBox["1",
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "to", " ", 
         StyleBox[
          RowBox[{"startmn", "[", 
           RowBox[{"[", 
            RowBox[{"mn", "+", "1"}], "]"}], "]"}],
          FontWeight->"Bold",
          FontSlant->"Italic"]}]}], ",", " ", 
       RowBox[{"and", " ", "similar", " ", "for", " ", 
        RowBox[{"RmnList", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["mnList",
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "stores", " ", "the", " ", "number", " ", 
         StyleBox["mn",
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "itself", " ", "that", " ", 
         "corresponds", " ", "to", " ", "the", " ", "each", " ", "element", 
         " ", "in", " ", "these", " ", "one"}], "-", 
        RowBox[{"dimensional", " ", 
         RowBox[{"tables", ".", " ", "For"}], " ", "example"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"hmnList", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "corresponds", " ", "to", " ", 
         "m"}], "=", "1"}], ",", 
       RowBox[{"n", "=", "2"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"so", " ", "\[IndentingNewLine]", " ", 
          StyleBox[
           RowBox[{"mnList", "[", 
            RowBox[{"[", "1", "]"}], "]"}],
           FontWeight->"Bold",
           FontSlant->"Italic"]}], 
         StyleBox["=",
          FontWeight->"Bold",
          FontSlant->"Italic"], 
         RowBox[{
          StyleBox["2",
           FontWeight->"Bold",
           FontSlant->"Italic"], 
          StyleBox[" ",
           FontWeight->"Bold",
           FontSlant->"Italic"], 
          RowBox[{
           StyleBox["(",
            FontWeight->"Bold",
            FontSlant->"Italic"], 
           RowBox[{
            RowBox[{
             StyleBox["ie",
              FontWeight->"Bold",
              FontSlant->"Italic"], 
             StyleBox[" ",
              FontWeight->"Bold",
              FontSlant->"Italic"], "1", "*", "2"}], "\[Equal]", "2"}], 
           ")"}]}]}], ";", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"hmnList", "[", 
           RowBox[{"[", "2", "]"}], "]"}], " ", "corresponds", " ", "to", " ",
           "m"}], "=", "2"}]}], ",", 
       RowBox[{"n", "=", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"so", " ", 
         RowBox[{"mnList", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "=", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ie", " ", "2", "*", "1"}], "=", "2"}], ")"}]}]}], ",", 
       " ", 
       RowBox[{"and", " ", "so", " ", "on"}]}], "*)"}], "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Below", " ", "is", " ", "how", " ", "we", " ", "construct", " ", 
        "these", " ", "one"}], "-", 
       RowBox[{"dimensional", " ", 
        RowBox[{"tables", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"countmn", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", "NN"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", " ", "n"}], "!=", "1"}], ",", 
         RowBox[{
          RowBox[{"temp", "=", 
           RowBox[{"m", " ", "n"}]}], ";", 
          RowBox[{
           RowBox[{"countmn", "[", 
            RowBox[{"[", "temp", "]"}], "]"}], "++"}], ";", 
          RowBox[{
           RowBox[{"mnList", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"startmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}], "+", 
              RowBox[{"countmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}]}], "]"}], "]"}], "=", 
           "temp"}], ";", 
          RowBox[{
           RowBox[{"RmnList", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"startmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}], "+", 
              RowBox[{"countmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}]}], "]"}], "]"}], "=", 
           RowBox[{"Rmn", "[", 
            RowBox[{"m", ",", "n"}], "]"}]}], ";", 
          RowBox[{
           RowBox[{"hmnList", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"startmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}], "+", 
              RowBox[{"countmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}]}], "]"}], "]"}], "=", 
           RowBox[{"hmnDege", "[", 
            RowBox[{"m", ",", "n"}], "]"}]}]}], ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"NN", "/", "m"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        StyleBox[
         RowBox[{"countmn", "[", 
          RowBox[{"[", "temp", "]"}], "]"}],
         FontWeight->"Bold",
         FontSlant->"Italic"], " ", "records", " ", "the", " ", "number", " ",
         "of", " ", "divisors", " ", "of", " ", "temp", " ", "that", " ", 
        "we", " ", "encounter", " ", "so", " ", "far"}], ",", " ", 
       RowBox[{
        RowBox[{"so", " ", 
         StyleBox[
          RowBox[{"startmn", "[", 
           RowBox[{"[", "temp", "]"}], "]"}],
          FontWeight->"Bold",
          FontSlant->"Italic"]}], 
        StyleBox["+",
         FontWeight->"Bold",
         FontSlant->"Italic"], 
        RowBox[{
         StyleBox[
          RowBox[{"countmn", "[", 
           RowBox[{"[", "temp", "]"}], "]"}],
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "is", " ", "the", " ", "position", " ", 
         "where", " ", "the", " ", "current", " ", "element", " ", "should", 
         " ", "be", " ", "in", " ", "these", " ", "one"}], "-", 
        RowBox[{"dimensional", " ", "tables"}]}]}], "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        StyleBox[
         RowBox[{"HH", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}],
         FontWeight->"Bold",
         FontSlant->"Italic"], " ", "stores", " ", 
        StyleBox[
         SuperscriptBox[
          SubscriptBox["H", 
           RowBox[{"m", ",", "n"}]], 
          RowBox[{"(", "k", ")"}]],
         FontWeight->"Bold",
         FontSlant->"Italic"]}], " ", ",", " ", 
       RowBox[{
       "where", " ", "the", " ", "fist", " ", "index", " ", "corresponds", 
        " ", "to", " ", "the", " ", "total", " ", "power", " ", "of", " ", 
        StyleBox[
         SuperscriptBox[
          SubscriptBox["H", 
           RowBox[{"m", ",", "n"}]], 
          RowBox[{"(", "k", ")"}]],
         FontWeight->"Bold",
         FontSlant->"Italic"]}], 
       StyleBox[",",
        FontWeight->"Bold",
        FontSlant->"Italic"], 
       StyleBox[" ",
        FontWeight->"Bold",
        FontSlant->"Italic"], 
       RowBox[{
        RowBox[{
         StyleBox["i",
          FontWeight->"Bold",
          FontSlant->"Italic"], 
         StyleBox[".",
          FontWeight->"Bold",
          FontSlant->"Italic"], 
         StyleBox["e",
          FontWeight->"Bold",
          FontSlant->"Italic"], 
         StyleBox[".",
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", 
         StyleBox["i",
          FontWeight->"Bold",
          FontSlant->"Italic"]}], 
        StyleBox["==",
         FontWeight->"Bold",
         FontSlant->"Italic"], 
        RowBox[{
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Italic"], 
         StyleBox["+",
          FontWeight->"Bold",
          FontSlant->"Italic"], 
         RowBox[{
          StyleBox["mn",
           FontWeight->"Bold",
           FontSlant->"Italic"], " ", "and", " ", "the", " ", "second", " ", 
          "index", " ", "corresponds", " ", "to", " ", 
          RowBox[{
           StyleBox[
            RowBox[{"(", 
             RowBox[{"m", ",", "n"}], ")"}],
            FontWeight->"Bold",
            FontSlant->"Italic"], ".", " ", "The"}], " ", "length", " ", "of",
           " ", 
          StyleBox[
           RowBox[{"HH", "[", 
            RowBox[{"[", "i", "]"}], "]"}],
           FontWeight->"Bold"], " ", "is", " ", 
          StyleBox[
           RowBox[{"startmn", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}],
           FontWeight->"Bold",
           FontSlant->"Italic"]}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
        "which", " ", "is", " ", "the", " ", "number", " ", "of", " ", "ways",
          " ", "to", " ", "write", " ", 
         StyleBox["i",
          FontWeight->"Bold",
          FontSlant->"Italic"], 
         StyleBox[" ",
          FontWeight->"Bold"], "as", " ", 
         StyleBox["i",
          FontWeight->"Bold",
          FontSlant->"Italic"]}], 
        StyleBox["\[Equal]",
         FontWeight->"Bold",
         FontSlant->"Italic"], 
        RowBox[{
         StyleBox["k",
          FontWeight->"Bold",
          FontSlant->"Italic"], 
         StyleBox["+",
          FontWeight->"Bold",
          FontSlant->"Italic"], 
         RowBox[{
          StyleBox["mn",
           FontWeight->"Bold",
           FontSlant->"Italic"], "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"HH", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"startmn", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "NN"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"HH", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{
          RowBox[{"startmn", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ",", 
         RowBox[{"startmn", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["H", 
         RowBox[{"m", ",", "n"}]], 
        RowBox[{"(", "0", ")"}]], "=", "1"}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Cij", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"RmnList", "[", 
          RowBox[{"[", "j", "]"}], "]"}], 
         RowBox[{
          RowBox[{"hmnList", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"mnList", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", 
          RowBox[{"hmnList", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "lengthmn"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"startmn", "[", 
           RowBox[{"[", 
            RowBox[{"NN", "-", 
             RowBox[{"mnList", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], "]"}], "]"}]}], 
         "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"Store", " ", "the", " ", "prefactors", " ", 
         StyleBox[
          SubscriptBox["C", "ij"],
          FontWeight->"Bold",
          FontSlant->"Italic"]}], 
        StyleBox["=",
         FontWeight->"Bold",
         FontSlant->"Italic"], 
        RowBox[{
         RowBox[{
          StyleBox[
           FractionBox[
            SubscriptBox[
             OverscriptBox["R", "~"], 
             RowBox[{"p", ",", "q"}]], 
            RowBox[{
             SubscriptBox["h", 
              RowBox[{"m", ",", "n"}]], "+", "mn", "-", 
             SubscriptBox["h", 
              RowBox[{"p", ",", "q"}]]}]],
           FontWeight->"Bold",
           FontSlant->"Italic"], 
          RowBox[{"(", 
           RowBox[{
           "equation", " ", "D", ".8", " ", "of", " ", "the", " ", "paper"}], 
           ")"}], " ", "into", " ", "a", " ", "two"}], "-", 
         RowBox[{"dimensional", " ", "table"}]}]}], ",", " ", 
       RowBox[{
       "where", " ", "the", " ", "first", " ", "index", " ", "corresponds", 
        " ", "to", " ", 
        StyleBox[
         RowBox[{"(", 
          RowBox[{"m", ",", "n"}], ")"}],
         FontWeight->"Bold",
         FontSlant->"Italic"], " ", "and", " ", "the", " ", "second", " ", 
        "index", " ", "corresponds", " ", "to", " ", 
        StyleBox[
         RowBox[{"(", 
          RowBox[{"p", ",", "q"}], ")"}],
         FontWeight->"Bold",
         FontSlant->"Italic"]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"CHij", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"RmnList", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"h", "-", 
          RowBox[{"hmnList", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "lengthmn"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["CHij",
          FontWeight->"Bold",
          FontSlant->"Italic"], " ", "is", " ", "the", " ", "list", " ", "of",
          " ", "prefactor", " ", "to", " ", "get", " ", "the", " ", "q"}], 
        "-", 
        RowBox[{"expansion", " ", "coefficients", " ", "in", " ", 
         StyleBox["qCoefList",
          FontWeight->"Bold",
          FontSlant->"Italic"]}]}], 
       StyleBox[",",
        FontWeight->"Bold",
        FontSlant->"Italic"], 
       StyleBox[" ",
        FontWeight->"Plain"], 
       RowBox[{
        StyleBox["which",
         FontWeight->"Plain"], 
        StyleBox[" ",
         FontWeight->"Plain"], 
        StyleBox["are",
         FontWeight->"Plain"], 
        StyleBox[" ",
         FontWeight->"Plain"], 
        StyleBox["denoted",
         FontWeight->"Plain"], 
        StyleBox[" ",
         FontWeight->"Plain"], 
        StyleBox["as",
         FontWeight->"Plain"], 
        StyleBox[" ",
         FontWeight->"Plain"], 
        SubscriptBox[
         StyleBox["H",
          FontWeight->"Bold"], "N"], " ", "in", " ", "the", " ", "paper", " ", 
        RowBox[{"(", 
         RowBox[{
         "equation", " ", "D", ".7", " ", "of", " ", "the", " ", "paper"}], 
         ")"}]}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"HH", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"k", "+", 
              RowBox[{"mnList", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", "i"}], "]"}], "]"}], 
          "=", 
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"Cij", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"startmn", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], ".", 
           RowBox[{"HH", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"startmn", "[", 
            RowBox[{"[", 
             RowBox[{"NN", "-", "k", "+", "1"}], "]"}], "]"}]}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "NN"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Calculate", " ", "the", " ", 
        StyleBox[
         SuperscriptBox[
          SubscriptBox["H", 
           RowBox[{"m", ",", "n"}]], 
          RowBox[{"(", "k", ")"}]],
         FontWeight->"Bold",
         FontSlant->"Italic"], " ", "elements"}], ",", " ", 
       RowBox[{
       "this", " ", "is", " ", "the", " ", "slow", " ", "part", " ", "of", 
        " ", "the", " ", 
        RowBox[{"code", ".", " ", "The"}], " ", "order", " ", "that", " ", 
        "we", " ", "conduct", " ", "this", " ", "calculation", " ", "is", " ",
         "that", " ", "we", " ", "calculate", " ", "all", " ", "the", "  ", 
        StyleBox[
         SuperscriptBox[
          SubscriptBox["H", 
           RowBox[{"m", ",", "n"}]], 
          RowBox[{"(", "k", ")"}]],
         FontWeight->"Bold",
         FontSlant->"Italic"], "s", " ", "with", " ", "the", " ", "same", " ",
         "k"}], ",", " ", 
       RowBox[{
       "which", " ", "can", " ", "be", " ", "obtained", " ", "from", " ", 
        StyleBox[
         RowBox[{"HH", "[", 
          RowBox[{"[", "k", "]"}], "]"}],
         FontWeight->"Bold",
         FontSlant->"Italic"]}], ",", " ", 
       RowBox[{
       "and", " ", "then", " ", "put", " ", "them", " ", "in", " ", "the", 
        " ", "right", " ", "places", " ", "in", " ", 
        RowBox[{
         StyleBox[
          RowBox[{"HH", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "mn"}], "]"}], "]"}],
          FontWeight->"Bold",
          FontSlant->"Italic"], ".", " ", "This"}], " ", "process", " ", "is",
         " ", "explained", " ", "in", " ", "the", " ", "Figure", " ", "19", 
        " ", "of", " ", "the", " ", "paper", " ", 
        "\"\<A Numerical Approach to Virasoro Blocks and the Information \
Paradox\>\"", " ", 
        RowBox[{
         RowBox[{"(", 
          ButtonBox[
           RowBox[{
            RowBox[{"https", ":"}], "//", 
            RowBox[{
             RowBox[{
              RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", 
             "1703.09727"}]}],
           BaseStyle->"Hyperlink",
           ButtonData->{
             URL["https://arxiv.org/abs/1703.09727"], None},
           ButtonNote->"https://arxiv.org/abs/1703.09727"], ")"}], "."}]}]}], 
      "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qCoefList", "[", 
         RowBox[{"[", 
          RowBox[{"i", "-", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"Take", "[", 
          RowBox[{"CHij", ",", 
           RowBox[{"startmn", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}], ".", 
         RowBox[{"HH", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", "NN"}], "}"}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Construct", " ", "the", " ", "q"}], "-", 
       RowBox[{"expansion", " ", "coefficient", " ", 
        SubscriptBox["H", "n"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "equation", " ", "D", ".7", " ", "of", " ", "the", " ", "paper"}], 
          ")"}], "."}]}]}], "*)"}], "\[IndentingNewLine]", "qCoefList"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.699220475308625*^9, 3.699220597757729*^9}, {
   3.699220692363996*^9, 3.699220777357753*^9}, 3.699220820603327*^9, {
   3.6992208531302767`*^9, 3.699220855742416*^9}, {3.699221308608892*^9, 
   3.69922131153701*^9}, {3.699221378709646*^9, 3.699221379365232*^9}, {
   3.699221445424673*^9, 3.699221566106697*^9}, {3.699221637725534*^9, 
   3.699221694432561*^9}, {3.699221894593636*^9, 3.699221916111957*^9}, {
   3.699221946504657*^9, 3.6992219730747643`*^9}, {3.699222073701029*^9, 
   3.699222104039151*^9}, {3.699222447634631*^9, 3.6992224587945843`*^9}, {
   3.699222675177479*^9, 3.699222718869445*^9}, {3.699222918280849*^9, 
   3.6992229340159883`*^9}, {3.69922337019629*^9, 3.699223372030541*^9}, {
   3.6992234058311453`*^9, 3.699223421152377*^9}, {3.6992234866373*^9, 
   3.699223495682542*^9}, {3.699223544776729*^9, 3.699223566078768*^9}, {
   3.6992236017692623`*^9, 3.699223601926361*^9}, {3.699224213528902*^9, 
   3.699224281239499*^9}, 3.699224317492385*^9, {3.699224638058444*^9, 
   3.699224699794107*^9}, {3.699224847890438*^9, 3.699224851328525*^9}, {
   3.6992251029794188`*^9, 3.6992251617475863`*^9}, {3.699225553153805*^9, 
   3.69922570608987*^9}, {3.6992257371144*^9, 3.6992257615065413`*^9}, {
   3.699225820229024*^9, 3.699225841181913*^9}, {3.6992258731162148`*^9, 
   3.699225933308216*^9}, {3.699225970631122*^9, 3.699226089208803*^9}, {
   3.6992261663318453`*^9, 3.699226178798943*^9}, {3.6992263472822313`*^9, 
   3.6992263494304457`*^9}, {3.699226404015048*^9, 3.699226681600184*^9}, 
   3.699226837789687*^9, {3.699226877244586*^9, 3.699227019405847*^9}, 
   3.699227068940043*^9, {3.69922712320362*^9, 3.699227128097859*^9}, {
   3.699227204766711*^9, 3.699227221892634*^9}, {3.699228178424913*^9, 
   3.699228182232746*^9}, {3.699228219853181*^9, 3.699228223472988*^9}, 
   3.699228351478216*^9, {3.6992283996676598`*^9, 3.699228500433494*^9}, {
   3.6992285676083937`*^9, 3.699228708254045*^9}, {3.6992287827397013`*^9, 
   3.6992288036637163`*^9}, {3.699228971403659*^9, 3.6992290204739723`*^9}, {
   3.6992295116900997`*^9, 3.699229513396682*^9}, {3.6992716189677467`*^9, 
   3.699271624236066*^9}, {3.69927173086217*^9, 3.6992717417097893`*^9}, {
   3.6992719419058533`*^9, 3.699271967334598*^9}, {3.6992720556092453`*^9, 
   3.699272056201116*^9}, {3.699272311142825*^9, 3.6992725017609386`*^9}, {
   3.699272769837071*^9, 3.699272784962493*^9}, {3.699272817054908*^9, 
   3.699272896151511*^9}, {3.6992729493417387`*^9, 3.699273090098411*^9}, {
   3.699273196267123*^9, 3.6992732328503942`*^9}, {3.699273455612183*^9, 
   3.699273468805125*^9}, {3.699273567239149*^9, 3.6992735935670433`*^9}, {
   3.699273647038143*^9, 3.6992737766630173`*^9}, {3.699273961482785*^9, 
   3.6992740109022923`*^9}, {3.6992740958446493`*^9, 3.6992742312868013`*^9}, 
   3.699274300451935*^9, {3.699274337210423*^9, 3.6992743726304007`*^9}, {
   3.6992744096122313`*^9, 3.699274455511888*^9}, {3.699274621472498*^9, 
   3.6992746287341843`*^9}, {3.699274680371518*^9, 3.6992746841768227`*^9}, {
   3.6992749258846283`*^9, 3.699274964539754*^9}, {3.699275088893201*^9, 
   3.69927509568292*^9}, {3.69927523835678*^9, 3.699275320947637*^9}, {
   3.69927535937337*^9, 3.699275360706779*^9}, {3.699275395488234*^9, 
   3.699275633395774*^9}, {3.69927580612637*^9, 3.699275806546151*^9}, 
   3.699275844369364*^9, {3.699275972023706*^9, 3.6992759947530813`*^9}, {
   3.699276141386054*^9, 3.6992763170133257`*^9}, {3.699276359154071*^9, 
   3.6992764488029118`*^9}, {3.699276509743087*^9, 3.699276510076418*^9}, {
   3.6992765434691477`*^9, 3.699276562626658*^9}, {3.6992766143639507`*^9, 
   3.699276710301045*^9}, {3.699276747437173*^9, 3.699276815392455*^9}, {
   3.699276867157679*^9, 3.6992768978132677`*^9}, {3.6992769503811913`*^9, 
   3.69927727954687*^9}, {3.6992773133793707`*^9, 3.699277384251034*^9}, {
   3.6992774227674913`*^9, 3.699277486353518*^9}, {3.6992775498585653`*^9, 
   3.699277596822104*^9}, {3.699277626958552*^9, 3.6992777559238033`*^9}, {
   3.699277804373836*^9, 3.699277955915534*^9}, {3.699278430789572*^9, 
   3.699278465670868*^9}, {3.6992785111703577`*^9, 3.699278563307366*^9}, {
   3.699278598426498*^9, 3.699278629092683*^9}, {3.699278670249322*^9, 
   3.699278806579342*^9}, {3.6992789252019587`*^9, 3.699278928638809*^9}, {
   3.699278986973339*^9, 3.6992790232192163`*^9}, {3.6992791773920593`*^9, 
   3.6992792719019823`*^9}, {3.699279302255237*^9, 3.6992793408230867`*^9}, 
   3.699279408167101*^9, {3.6992795002649403`*^9, 3.69927960956734*^9}, {
   3.699282802849354*^9, 3.6992828161611757`*^9}, {3.699282851052968*^9, 
   3.699282899235423*^9}, {3.6992829311087646`*^9, 3.699282995624073*^9}, {
   3.6992831477846603`*^9, 3.699283249563519*^9}, {3.6992835443411627`*^9, 
   3.699283578383225*^9}, {3.6992837102360563`*^9, 3.699283713428594*^9}, {
   3.699284301748909*^9, 3.699284302170391*^9}, {3.699284345876693*^9, 
   3.699284392621895*^9}, {3.699284425499176*^9, 3.6992844551275473`*^9}, {
   3.6992844981433897`*^9, 3.699284526197998*^9}, {3.699284965658307*^9, 
   3.6992849697387037`*^9}, {3.699285051431761*^9, 3.699285074054029*^9}, {
   3.699285158221613*^9, 3.699285172593564*^9}, {3.699285208442979*^9, 
   3.69928525447073*^9}, {3.699285953824978*^9, 3.699286145361327*^9}, {
   3.699286393867783*^9, 3.6992863968954887`*^9}, {3.699286478825872*^9, 
   3.699286480256513*^9}, {3.69928743150651*^9, 3.699287432562862*^9}, {
   3.699289951681179*^9, 3.6992899985351353`*^9}, {3.699290252041068*^9, 
   3.699290284848815*^9}, {3.699290351776554*^9, 3.699290363857066*^9}, {
   3.699290423654441*^9, 3.699290625721488*^9}, 3.699290731951139*^9, {
   3.699290782852131*^9, 3.699290917674885*^9}, {3.6992909559790773`*^9, 
   3.699290957754036*^9}, {3.6992910213216333`*^9, 3.699291128394802*^9}, {
   3.69929286754414*^9, 3.6992928681367083`*^9}, {3.6992929293768387`*^9, 
   3.6992929472117243`*^9}, {3.699293043851234*^9, 3.6992930724781237`*^9}, {
   3.699303771180523*^9, 3.69930379429904*^9}, {3.6993125771730547`*^9, 
   3.699312577831422*^9}, {3.699314021944972*^9, 3.699314051694644*^9}, {
   3.6993141744732513`*^9, 3.699314181196067*^9}, {3.699315022130597*^9, 
   3.699315024268774*^9}, {3.699315333938628*^9, 3.6993153631746407`*^9}, 
   3.699354720435701*^9, {3.699354812490697*^9, 3.699354834797429*^9}, 
   3.699354876827739*^9, {3.699355787099927*^9, 3.699355803361537*^9}, {
   3.69935599061644*^9, 3.699356025045065*^9}, {3.699356407320112*^9, 
   3.699356503293076*^9}, 3.6993568060417633`*^9, {3.699356844381175*^9, 
   3.699356926149849*^9}, {3.699356977922699*^9, 3.699356997169388*^9}, 
   3.699357277550983*^9, 3.699359749060955*^9, {3.699359781166995*^9, 
   3.6993597988059607`*^9}, {3.6993598297724524`*^9, 
   3.6993598890096607`*^9}, {3.69936014934912*^9, 3.699360273127398*^9}, {
   3.699360390222413*^9, 3.69936040953529*^9}, {3.699360460631415*^9, 
   3.699360490047052*^9}, {3.6993605293905697`*^9, 3.699360569202777*^9}, 
   3.699360611259385*^9, {3.699360665399881*^9, 3.699360698621232*^9}, {
   3.6993607317471848`*^9, 3.699360987455656*^9}, {3.6993616037790318`*^9, 
   3.6993616441651583`*^9}, {3.69936185834239*^9, 3.69936186493743*^9}, {
   3.699361947785644*^9, 3.699361995465684*^9}, {3.699362044586421*^9, 
   3.6993620725435753`*^9}, {3.699362283729456*^9, 3.699362284722438*^9}, {
   3.699362322462962*^9, 3.699362431474271*^9}, {3.699362990473916*^9, 
   3.699362991496595*^9}, {3.6993630560517797`*^9, 3.699363062643818*^9}, {
   3.699368528354388*^9, 3.69936853655092*^9}, {3.699368605231539*^9, 
   3.699368607183514*^9}, {3.6993686710480127`*^9, 3.699368675349176*^9}, {
   3.699368772610075*^9, 3.699368774231535*^9}, {3.699368858693894*^9, 
   3.6993688766005507`*^9}, {3.69936894870577*^9, 3.699368949189803*^9}, {
   3.6993692791380043`*^9, 3.699369283036317*^9}, {3.6993693655075893`*^9, 
   3.699369369544187*^9}, {3.699369401052147*^9, 3.699369556381246*^9}, {
   3.6993697669493523`*^9, 3.699369768411697*^9}, {3.6995344221217957`*^9, 
   3.699534422588441*^9}, {3.6995427687610292`*^9, 3.699542769997325*^9}, {
   3.699542812668882*^9, 3.699542852345747*^9}, {3.699544595947167*^9, 
   3.6995446025652742`*^9}, {3.699544651496563*^9, 3.699544746456765*^9}, {
   3.699544783977804*^9, 3.6995448060495*^9}, {3.699544838126993*^9, 
   3.6995448722228537`*^9}, {3.699544931049801*^9, 3.6995449315589457`*^9}, {
   3.699545081230752*^9, 3.699545145863624*^9}, {3.69954518846908*^9, 
   3.699545188654245*^9}, {3.699545220260028*^9, 3.699545220882683*^9}, {
   3.699545789643402*^9, 3.6995457904576807`*^9}, {3.6995459045389023`*^9, 
   3.699545925037822*^9}, {3.6995460646904*^9, 3.699546101478033*^9}, {
   3.699546166329308*^9, 3.69954616724518*^9}, {3.699546527030024*^9, 
   3.699546676848001*^9}, {3.69954677553078*^9, 3.699546798785482*^9}, {
   3.699546871772254*^9, 3.699546894931588*^9}, {3.699547170885429*^9, 
   3.6995471909114122`*^9}, {3.699547683695176*^9, 3.6995476946667128`*^9}, {
   3.6995477707447853`*^9, 3.699547843714596*^9}, {3.699547918161942*^9, 
   3.69954791855886*^9}, {3.6995479862458572`*^9, 3.699548000862507*^9}, {
   3.6995484266278763`*^9, 3.699548430149029*^9}, {3.699548479859235*^9, 
   3.699548516362933*^9}, {3.6995488366510468`*^9, 3.699548846575315*^9}, {
   3.6995489935351467`*^9, 3.699549122106771*^9}, {3.6995491527878733`*^9, 
   3.699549155239772*^9}, {3.699549269175733*^9, 3.699549278055524*^9}, {
   3.699649922011241*^9, 3.699649922167972*^9}, {3.699652200650907*^9, 
   3.699652203190969*^9}, {3.716579449596587*^9, 3.716579453183907*^9}, 
   3.71657957053493*^9, {3.716579902514394*^9, 3.7165799548160152`*^9}, {
   3.716579998927985*^9, 3.7165800158988543`*^9}, {3.716580046609408*^9, 
   3.71658009700467*^9}, 3.716580135906061*^9, {3.7165801840539293`*^9, 
   3.7165801930920963`*^9}, {3.716580399819285*^9, 3.71658040357966*^9}, {
   3.716581149474805*^9, 3.716581150031459*^9}, {3.716582006737508*^9, 
   3.71658214115007*^9}, 3.716582214024705*^9, 3.716582290665976*^9, {
   3.716582433627014*^9, 3.716582436797751*^9}, 3.716586371025618*^9, {
   3.716587331201317*^9, 3.716587334282098*^9}, {3.7165894737302227`*^9, 
   3.7165894791230297`*^9}, {3.7165895488408527`*^9, 3.716589716821274*^9}, {
   3.716589756865697*^9, 3.716589771783342*^9}, {3.716589843582762*^9, 
   3.716589867107171*^9}, {3.71659069124584*^9, 3.716590691369361*^9}, {
   3.716634229920779*^9, 3.7166342445871964`*^9}, {3.716634292835293*^9, 
   3.716634293002137*^9}, 3.71663615311325*^9, {3.7166365397594433`*^9, 
   3.716636562373711*^9}, {3.716636695640099*^9, 3.716636724334033*^9}, {
   3.716636811233838*^9, 3.7166368113805113`*^9}, {3.716636850671872*^9, 
   3.716636850922556*^9}, {3.716636903061679*^9, 3.716636903210351*^9}, {
   3.7166369402215*^9, 3.716636986407669*^9}, {3.716637033033472*^9, 
   3.716637104602734*^9}, {3.716637226403736*^9, 3.716637246187845*^9}, {
   3.716637364892042*^9, 3.7166373650639973`*^9}, {3.7166374303552713`*^9, 
   3.716637430506321*^9}, 3.71663793054627*^9, 3.7166414373515787`*^9, {
   3.716641598388021*^9, 3.716641605751342*^9}, {3.716641703897883*^9, 
   3.716641720722413*^9}, {3.7167380204826117`*^9, 3.716738026972234*^9}, 
   3.7169033811102533`*^9, {3.717192466316536*^9, 3.717192467207164*^9}, {
   3.717193858786922*^9, 3.7171938672027617`*^9}, {3.717193899533061*^9, 
   3.717193914293276*^9}, {3.717193992736212*^9, 3.717194038098341*^9}, {
   3.7171942957877407`*^9, 3.7171942960003557`*^9}, {3.717194371865749*^9, 
   3.717194523927964*^9}, {3.7171945885133543`*^9, 3.717194659853517*^9}, {
   3.717194702266433*^9, 3.717194710870875*^9}, {3.717417884229974*^9, 
   3.7174179013078747`*^9}, {3.717417936203586*^9, 3.717417936954624*^9}, {
   3.717418302772338*^9, 3.717418363758156*^9}, {3.7174327901306047`*^9, 
   3.717432818856329*^9}, {3.71743380379939*^9, 3.717433860962234*^9}, {
   3.717434079425357*^9, 3.717434084756013*^9}, {3.717435221310338*^9, 
   3.717435223973474*^9}, {3.7174366737841167`*^9, 3.717436677713827*^9}, {
   3.7174369301797047`*^9, 3.7174369499350557`*^9}, {3.717436993998296*^9, 
   3.7174370122177362`*^9}, {3.717437088780443*^9, 3.717437089887327*^9}, {
   3.717437221283123*^9, 3.717437221757402*^9}, {3.717437360787616*^9, 
   3.71743736122895*^9}, {3.717437478964211*^9, 3.717437488178742*^9}, {
   3.717437807457705*^9, 3.717437808784646*^9}, {3.717438282746542*^9, 
   3.717438283037983*^9}, 3.718805153804339*^9, {3.7195873405006933`*^9, 
   3.71958734089493*^9}, {3.719587505489805*^9, 3.719587506291791*^9}, {
   3.7195980608555717`*^9, 3.719598061407816*^9}, {3.7196090993798656`*^9, 
   3.71960910064257*^9}, {3.719609244131647*^9, 3.71960930956709*^9}, {
   3.719609392011057*^9, 3.7196094289029627`*^9}, {3.71960949357697*^9, 
   3.719609494616153*^9}, {3.719609525430676*^9, 3.719609528700265*^9}, {
   3.719609639299426*^9, 3.71960964465488*^9}, {3.719609714683158*^9, 
   3.719609777539954*^9}, {3.71960980865987*^9, 3.719609820655856*^9}, {
   3.719609970044588*^9, 3.719610014848357*^9}, {3.7196105045756493`*^9, 
   3.719610785712476*^9}, {3.719610966818859*^9, 3.7196109758479633`*^9}, {
   3.719611007313428*^9, 3.719611009207612*^9}, {3.719611130092852*^9, 
   3.7196111516925297`*^9}, {3.7196126952407084`*^9, 3.719612698118795*^9}, {
   3.720650236444252*^9, 3.7206503043434668`*^9}, {3.720650371136055*^9, 
   3.720650378514225*^9}, {3.72065101467789*^9, 3.720651026365344*^9}, {
   3.7206512133903837`*^9, 3.720651340892748*^9}, 3.720651410271315*^9, {
   3.720653037692212*^9, 3.720653072799036*^9}, {3.720653115152651*^9, 
   3.72065314251035*^9}, {3.7206546105022793`*^9, 3.720654631819425*^9}, 
   3.720664131090127*^9, 3.7207318594394827`*^9, {3.7207903188886347`*^9, 
   3.720790405758102*^9}, {3.7207904669159527`*^9, 3.7207904926111603`*^9}, {
   3.7207905476914988`*^9, 3.720790562207664*^9}, {3.720790603826852*^9, 
   3.720790608878229*^9}, {3.72079067267819*^9, 3.720790809867737*^9}, {
   3.7207908416626062`*^9, 3.720790842259947*^9}, {3.720791610636715*^9, 
   3.720791624421369*^9}},ExpressionUUID->"a6500fdc-796e-4b01-adf7-\
3c194f31978e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "first", " ", "term", " ", "of", " ", "the", " ", "output", " ",
    "is", " ", "the", " ", "coefficient", " ", "of", " ", 
   SuperscriptBox["q", "2"], " ", "in", " ", 
   RowBox[{"H", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7206509461522617`*^9, 3.7206509739423723`*^9}, {
  3.720790414992325*^9, 
  3.720790421086568*^9}},ExpressionUUID->"8ae8d6cc-6b25-4b78-ba72-\
8ef4d8fa08d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qCoeHolo", "[", 
    RowBox[{"h", ",", "c", ",", "3"}], "]"}], "/.", 
   RowBox[{"b2", "\[Rule]", 
    SuperscriptBox["b", "2"]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7196096770571957`*^9, 3.7196096869905787`*^9}, {
  3.719620974401774*^9, 3.719620979127109*^9}, {3.719621591496611*^9, 
  3.719621596224718*^9}, {3.719621781076199*^9, 3.719621784375196*^9}, {
  3.719623897690487*^9, 3.7196239177656612`*^9}, {3.720570316089169*^9, 
  3.720570318474534*^9}},ExpressionUUID->"46985146-12aa-47ef-bf8d-\
d2d051991567"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"48", " ", "h"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["b", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"48", " ", "h"}]}], ")"}]}], "+", 
       RowBox[{"36", " ", "h"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["b", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "42"}], "+", 
          RowBox[{"20", " ", "h"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["b", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"]}], "+", 
       RowBox[{"4", " ", "h"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "h"}]}], ")"}]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "h"}], ")"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "h"}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"3", " ", "h"}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["b", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"3", " ", "h"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"10", " ", "h"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["b", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"]}], "+", "h"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "h"}], ")"}]}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.719609682099658*^9, 3.719609687524192*^9}, 
   3.719609904414188*^9, {3.7196100015934668`*^9, 3.719610025179398*^9}, 
   3.719611209702375*^9, {3.719620966399252*^9, 3.7196209817638283`*^9}, 
   3.719621596826619*^9, 3.719621784899199*^9, {3.71962390052713*^9, 
   3.71962391806664*^9}, {3.720570310266276*^9, 3.720570319034327*^9}, 
   3.720790521993246*^9},ExpressionUUID->"d092b7ee-ce82-4106-8f7f-\
347ddd94fb94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Sample Plot of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", "\[Phi]\[Phi]", 
    SubscriptBox[">", "holo"]}], TraditionalForm]],ExpressionUUID->
  "a64a9d09-79ff-466e-8cb7-d2104fba468f"]
}], "Subsection",
 CellChangeTimes->{{3.7196247440408363`*^9, 
  3.7196247776064157`*^9}},ExpressionUUID->"d83e8630-d1ad-45b6-afdf-\
cba7c6900ea0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"prefactorq", "[", 
    RowBox[{"h_", ",", "c_", ",", "NN_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"h", "-", 
      FractionBox[
       RowBox[{"c", "-", "1"}], "24"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s", "/", "8"}], ")"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"c", "-", "1"}], ")"}], "12"]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "s"}], ")"}], 
     FractionBox[
      RowBox[{"c", "-", "13"}], "144"]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       FractionBox[
        RowBox[{"EllipticE", "[", "s", "]"}], "Pi"]}], ")"}], 
     FractionBox[
      RowBox[{"19", "-", 
       RowBox[{"7", "c"}]}], "36"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phiphiNoPrefactor", "[", 
    RowBox[{"h_", ",", "c_", ",", "NN_"}], "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"qCoeHolo", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"h", ",", "numPrecision"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"c", ",", "numPrecision"}], "]"}], ",", "NN"}], "]"}], ".", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["q", "n"], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "2", ",", "NN"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phiphi2pt", "[", 
    RowBox[{"h_", ",", "c_", ",", "NN_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"prefactorq", "[", 
     RowBox[{"h", ",", "c", ",", "NN"}], "]"}], 
    RowBox[{"phiphiNoPrefactor", "[", 
     RowBox[{"h", ",", "c", ",", "NN"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.717258470624023*^9, 3.7172585000646963`*^9}, {
   3.717283825865076*^9, 3.7172838267192907`*^9}, 3.717428609322804*^9, {
   3.717437829025751*^9, 3.717437882038968*^9}, {3.7174379127690763`*^9, 
   3.717437914376945*^9}, 3.719624502657055*^9, {3.7196246811246157`*^9, 
   3.719624709673933*^9}, {3.720732214741716*^9, 3.720732257899599*^9}, {
   3.7214331630322027`*^9, 
   3.721433165240285*^9}},ExpressionUUID->"13a52fe8-9760-47a3-b472-\
fd31129267f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"htest", "=", 
   RowBox[{"11", "/", "111"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ctest", "=", 
   RowBox[{"31", "/", "11"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntest", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phiphi2pt", "[", 
    RowBox[{"htest", ",", "ctest", ",", "ntest"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{"4", 
     RowBox[{"Exp", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "Pi", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EllipticE", "[", 
             RowBox[{"1", "-", "s"}], "]"}], "-", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"1", "-", "s"}], "]"}]}], ")"}], 
          RowBox[{"EllipticE", "[", "s", "]"}]]}], "-", "4"}], ")"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.719624535449415*^9, 3.719624640553915*^9}, {
  3.719624720189349*^9, 
  3.719624726780171*^9}},ExpressionUUID->"ce713ff4-0840-4d1d-ad8a-\
73938787b2f5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVk3k01I0bxW1F60RaiFdliQivInrlvpbKll1kbUFSCimEpBdJC2qiELIv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       "]]},
     Annotation[#, "Charting`Private`Tag$5920#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 1.0943264699085358`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7196245249262447`*^9, 3.719624573216556*^9}, {
   3.71962461086685*^9, 3.719624642054845*^9}, 3.719624728978224*^9, {
   3.720732232839222*^9, 3.720732260579866*^9}, 3.720732431772668*^9, {
   3.7214331532536287`*^9, 
   3.721433169157167*^9}},ExpressionUUID->"417361f0-c92e-4d68-b4c2-\
2a42d9a1d675"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["c-Recursion Relation Code ", "Subchapter",
 CellChangeTimes->{{3.7174490084666023`*^9, 3.717449017733602*^9}, {
  3.718917725285884*^9, 
  3.718917729760581*^9}},ExpressionUUID->"29c69f86-ee4c-4896-a0ef-\
c9df308ad05c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$MinPrecision", "=", "2500"}], ";"}]], "Input",ExpressionUUID->\
"55fd22eb-a912-4abb-abc3-8f4d6ef0edea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amnc", "[", 
    RowBox[{"m_", ",", "n_", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    SuperscriptBox[
     RowBox[{"bmnc2", "[", 
      RowBox[{"m", ",", "n", ",", "h"}], "]"}], 
     RowBox[{
      RowBox[{"2", "m", " ", "n"}], "-", "1"}]], 
    RowBox[{"1", "/", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "\[Equal]", "0"}], "&&", 
            RowBox[{"l", "\[Equal]", "0"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "\[Equal]", "m"}], "&&", 
            RowBox[{"l", "\[Equal]", "n"}]}], ")"}]}], ",", "1", ",", 
         RowBox[{
          RowBox[{"k", " ", 
           RowBox[{"bmnc2", "[", 
            RowBox[{"m", ",", "n", ",", "h"}], "]"}]}], "+", "l"}]}], " ", 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"1", "-", "m"}], ",", "m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"1", "-", "n"}], ",", "n"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rmnc", "[", 
    RowBox[{"m_", ",", "n_", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", 
        SuperscriptBox["m", "2"]}]], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", "h"}], "+", 
           RowBox[{"2", " ", "m", " ", "n"}]}], 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["h", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", "n"}], ")"}], "2"], "+", 
            RowBox[{"4", " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"m", " ", "n"}]}], ")"}]}]}]]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["m", "2"]}], ")"}], "2"], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "h"}], "+", 
             RowBox[{"m", " ", "n"}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"m", "-", "n"}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"m", " ", "n"}]}], ")"}]}]}]]}], ")"}], "2"]}]}], 
        ")"}]}]}]}], 
    RowBox[{"Amnc", "[", 
     RowBox[{"m", ",", "n", ",", "h"}], "]"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "factor", " ", "before", " ", "Amnc", " ", "is", " ", "just", 
    " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"cmnc", "[", 
       RowBox[{"m", ",", "n", ",", "h"}], "]"}], ",", "h"}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"cmnc", "[", 
    RowBox[{"m_", ",", "n_", ",", "h_"}], "]"}], ":=", 
   RowBox[{"13", "+", 
    RowBox[{"6", 
     RowBox[{"bmnc2", "[", 
      RowBox[{"m", ",", "n", ",", "h"}], "]"}]}], "+", 
    FractionBox["6", 
     RowBox[{"bmnc2", "[", 
      RowBox[{"m", ",", "n", ",", "h"}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bmnc2", "[", 
    RowBox[{"m_", ",", "n_", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "-", 
      SuperscriptBox["m", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", " ", "n"}], "-", "1", "+", 
      RowBox[{"2", "h"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "n"}], ")"}], "2"], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", "n"}], "-", "1"}], ")"}], "h"}], "+", 
        RowBox[{"4", 
         RowBox[{"h", "^", "2"}]}]}]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.70966241665665*^9, 3.709662433905546*^9}, {
   3.70967170329858*^9, 3.709671708080558*^9}, {3.710544708096859*^9, 
   3.7105447404525013`*^9}, {3.710545077726819*^9, 3.710545080527657*^9}, {
   3.710582343219325*^9, 3.710582440865555*^9}, {3.710594420718663*^9, 
   3.710594421624795*^9}, {3.7105950901855097`*^9, 3.7105951568109407`*^9}, {
   3.710595826905219*^9, 3.71059582969168*^9}, 3.710595913887926*^9, 
   3.7105960912487373`*^9, {3.7105961261410646`*^9, 3.7105961335933237`*^9}, {
   3.710596173677969*^9, 3.7105961935556602`*^9}, {3.711738929683433*^9, 
   3.711738929840497*^9}, {3.71266834681434*^9, 3.712668346956381*^9}, 
   3.713102699763341*^9, {3.7171041568873034`*^9, 3.717104292625656*^9}, {
   3.717104395719522*^9, 3.717104402026606*^9}, {3.7174495795393047`*^9, 
   3.717449590085253*^9}, {3.717449788450392*^9, 3.7174498158917627`*^9}, {
   3.717449863646541*^9, 3.7174498646069527`*^9}, {3.719612035649568*^9, 
   3.7196120843048563`*^9}, {3.719613272618388*^9, 3.7196133099068623`*^9}, {
   3.719620255770323*^9, 3.7196202559733133`*^9}, {3.719621853874035*^9, 
   3.719621861935894*^9}, {3.719879663972513*^9, 3.719879664658393*^9}, 
   3.719927186330612*^9, {3.721427510731449*^9, 3.721427514993972*^9}, 
   3.721527307832651*^9},ExpressionUUID->"cab43172-1f74-4cd2-a5a2-\
c308a1463d3b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Tell", " ", "rhoCoeHolo", " ", "h"}], ",", " ", 
   RowBox[{"c", " ", "and", " ", "NN"}], ",", " ", 
   RowBox[{
    RowBox[{
    "and", " ", "it", " ", "will", " ", "give", " ", "the", " ", 
     "coeffcients", " ", "of", " ", 
     SuperscriptBox["\[Rho]", "n"], " ", "from", " ", "n"}], "=", 
    RowBox[{
     RowBox[{"2", " ", "to", " ", "n"}], "=", "NN"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"that", " ", "is"}], " ", "<", "\[Phi]\[Phi]", 
     SubscriptBox[">", "holo"], 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Rho]"}], ")"}]}], "=", 
    RowBox[{
     SuperscriptBox["\[Rho]", "h"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"rhoCoeHolo", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{
         RowBox[{"rhoCoeHolo", "[", 
          RowBox[{"[", "2", "]"}], "]"}], 
         SuperscriptBox["\[Rho]", "3"]}], "+", 
        RowBox[{
         RowBox[{"rhoCoeHolo", "[", 
          RowBox[{"[", "3", "]"}], "]"}], 
         SuperscriptBox["\[Rho]", "4"]}], "+"}], "..."}], ")"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"with", " ", "\[Rho]"}], "=", 
    SuperscriptBox["e", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Sigma]"}]]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7105941955597897`*^9, 3.710594195709114*^9}, {
  3.713399557080832*^9, 3.713399654233047*^9}, {3.717104302516942*^9, 
  3.717104305164105*^9}, {3.717104452371744*^9, 3.7171044731285467`*^9}, {
  3.719612661601509*^9, 3.7196126781063013`*^9}, {3.719612717951583*^9, 
  3.719612773555208*^9}, {3.7205701040821342`*^9, 
  3.72057014001257*^9}},ExpressionUUID->"16f6057c-3200-4b99-bb07-\
e281e6559c3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rhoCoeHolo", "[", 
    RowBox[{"hDimension_", ",", "cCentralCharge_", ",", "NN_"}], "]"}], ":=", 
   
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "h", ",", "c", ",", "MM", ",", "mini", ",", "mjnj", ",", "i", ",", "j", 
       ",", "CTable"}], "}"}], ",", 
     RowBox[{
      RowBox[{"CTable", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "NN"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"h", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"NumberQ", "[", "hDimension", "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Rationalize", "[", "hDimension", "]"}], ",", 
           "numPrecision"}], "]"}], ",", "hDimension"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"NumberQ", "[", "cCentralCharge", "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Rationalize", "[", "cCentralCharge", "]"}], ",", 
           "numPrecision"}], "]"}], ",", "cCentralCharge"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"CTable", " ", "stores", " ", 
        SubscriptBox["C", 
         RowBox[{"N", ",", "m", ",", "n"}]], " ", "defined", " ", "in", " ", 
        "Appendix", " ", "D", " ", "of", " ", "the", " ", "paper", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"equation", " ", "D", ".4"}], ")"}], "."}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Computing", " ", "boundary", " ", "terms"}], ",", " ", 
        RowBox[{
         RowBox[{"i", ".", "e", ".", " ", "terms"}], " ", "with", " ", "only",
          " ", "one", " ", "iteration", " ", "of", " ", "the", " ", 
         "recursion", " ", "relation"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CTable", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "n", ",", 
            RowBox[{"m", " ", "n"}]}], "]"}], "]"}], "=", 
         FractionBox[
          RowBox[{"Rmnc", "[", 
           RowBox[{"m", ",", "n", ",", "h"}], "]"}], 
          RowBox[{"c", "-", 
           RowBox[{"cmnc", "[", 
            RowBox[{"m", ",", "n", ",", "h"}], "]"}]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "2", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{"NN", "/", "m"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Computing", " ", "CTable", " ", "using", " ", "equation", " ", "D", 
        ".5", " ", "of", " ", "the", " ", "paper"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"MM", "=", "4"}], ",", 
        RowBox[{"MM", "\[LessEqual]", "NN"}], ",", 
        RowBox[{"MM", "++"}], ",", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"mini", "=", 
           RowBox[{"MM", "-", "2"}]}], ",", 
          RowBox[{"mini", "\[GreaterEqual]", "2"}], ",", 
          RowBox[{"mini", "--"}], ",", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "2"}], ",", 
            RowBox[{"i", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{"Divisors", "[", "mini", "]"}], "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{
             RowBox[{"CTable", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Divisors", "[", "mini", "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                FractionBox["mini", 
                 RowBox[{
                  RowBox[{"Divisors", "[", "mini", "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]], ",", "MM"}], "]"}], "]"}], 
             "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"CTable", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mjnj", "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    FractionBox["mjnj", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mjnj", "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}]], ",", 
                    RowBox[{"MM", "-", "mini"}]}], "]"}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Rmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mini", "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    FractionBox["mini", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mini", "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]], ",", 
                    RowBox[{"h", "+", "MM", "-", "mini"}]}], "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mjnj", "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    FractionBox["mjnj", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mjnj", "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}]], ",", 
                    RowBox[{"h", "+", "MM", "-", "mini", "-", "mjnj"}]}], 
                    "]"}], "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mini", "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    FractionBox["mini", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mini", "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]], ",", 
                    RowBox[{"h", "+", "MM", "-", "mini"}]}], "]"}]}], ")"}]}],
                    ")"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "2", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "mjnj", "]"}], "]"}]}], "}"}]}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"mjnj", ",", 
                 RowBox[{"MM", "-", "mini"}], ",", "2", ",", 
                 RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Construct", " ", "the", " ", "coefficients", " ", "of", " ", 
         SuperscriptBox["\[Rho]", "n"]}], ",", " ", 
        RowBox[{
         RowBox[{"i", ".", "e", ".", " ", 
          SubscriptBox["C", "n"]}], 
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "h"}], ")"}], 
          RowBox[{"2", "n"}]]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", "h"}], ",", 
           RowBox[{"2", "n"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Rmnc", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Divisors", "[", "n", "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                FractionBox["n", 
                 RowBox[{
                  RowBox[{"Divisors", "[", "n", "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]], ",", "h"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"cmnc", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Divisors", "[", "n", "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  FractionBox["n", 
                   RowBox[{
                    RowBox[{"Divisors", "[", "n", "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]], ",", "h"}], "]"}]}], 
               ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "2", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"Divisors", "[", "n", "]"}], "]"}]}], "}"}]}], "]"}], 
           "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"CTable", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Divisors", "[", "mini", "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", 
                  FractionBox["mini", 
                   RowBox[{
                    RowBox[{"Divisors", "[", "mini", "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}]], ",", "n"}], "]"}], "]"}],
                ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "mini", "]"}], "]"}]}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"mini", ",", "2", ",", 
               RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "2", ",", "NN"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7105753395606747`*^9, 3.710575521059052*^9}, {
   3.710575552553985*^9, 3.710575687658575*^9}, {3.71057573587636*^9, 
   3.710575738337689*^9}, {3.710575794125166*^9, 3.710575795059391*^9}, {
   3.710580916130576*^9, 3.710581107103722*^9}, {3.710581208862796*^9, 
   3.710581270157811*^9}, {3.710581336029376*^9, 3.710581355015188*^9}, {
   3.710581658946054*^9, 3.710581683713332*^9}, {3.710581893709124*^9, 
   3.710581942837008*^9}, {3.710581976513406*^9, 3.710581977195944*^9}, {
   3.7105825927104073`*^9, 3.710582704313822*^9}, {3.710584958132477*^9, 
   3.710585057668562*^9}, {3.710585119364243*^9, 3.710585121544361*^9}, {
   3.7105851938785257`*^9, 3.71058519409208*^9}, {3.7105852486369867`*^9, 
   3.71058545377744*^9}, {3.710587004893811*^9, 3.710587005101842*^9}, 
   3.710587661896289*^9, 3.710588213397151*^9, {3.7105882691024017`*^9, 
   3.710588300691985*^9}, {3.71058966487333*^9, 3.710589665731532*^9}, {
   3.7105898506774054`*^9, 3.71058985206439*^9}, {3.710590057736464*^9, 
   3.710590059031912*^9}, {3.710594200180645*^9, 3.710594309540555*^9}, {
   3.710594363637926*^9, 3.710594370972855*^9}, 3.7105954671507607`*^9, 
   3.71198422535607*^9, {3.714006273798525*^9, 3.714006275679447*^9}, {
   3.7171043074907637`*^9, 3.717104337190641*^9}, {3.7171045234847383`*^9, 
   3.717104526624394*^9}, {3.717104913801628*^9, 3.717104914287685*^9}, {
   3.717449818608077*^9, 3.717449846919351*^9}, {3.71961208996485*^9, 
   3.7196121135228024`*^9}, {3.7196121484703903`*^9, 3.719612180257441*^9}, {
   3.7196122213581467`*^9, 3.719612225981126*^9}, {3.719612535856735*^9, 
   3.719612632776534*^9}, {3.719612683971271*^9, 3.719612710616538*^9}, {
   3.719612800130731*^9, 3.719612919632317*^9}, {3.719612975586363*^9, 
   3.71961300676703*^9}, {3.71961304700949*^9, 3.71961304855416*^9}, {
   3.719613092022337*^9, 3.719613203247139*^9}, 3.71962035996707*^9, 
   3.719620446254244*^9, {3.7196204836486588`*^9, 3.7196204843963537`*^9}, {
   3.719620605029623*^9, 3.719620605982856*^9}, {3.719622257580364*^9, 
   3.7196222645780497`*^9}, {3.71962299716914*^9, 3.719622998293292*^9}, {
   3.720731793688689*^9, 3.72073179394939*^9}, {3.720790933223195*^9, 
   3.720790966719195*^9}, {3.720791161190332*^9, 3.7207911669228363`*^9}, {
   3.720791205782638*^9, 3.720791206327505*^9}, {3.721427530510789*^9, 
   3.7214275346626997`*^9}},ExpressionUUID->"6fa4d007-d0bf-4870-a954-\
ff9dbabd7952"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoCoeHolo", "[", 
   RowBox[{"h", ",", "c", ",", "3"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"h", ">", "0"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.7196204969097033`*^9, 3.719620505826459*^9}, {
  3.719620717835081*^9, 3.719620733964696*^9}, {3.719622231476172*^9, 
  3.719622231809773*^9}, {3.7196222720023413`*^9, 
  3.719622274280917*^9}},ExpressionUUID->"fec93dd7-c7c0-44ce-ae88-\
a11fef3cdc1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"18", " ", "h", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "h"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "h"}]}], ")"}]}], 
    RowBox[{"c", "+", 
     RowBox[{"2", " ", "c", " ", "h"}], "+", 
     RowBox[{"2", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"8", " ", "h"}]}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "h"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "h"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "h"}]}], ")"}]}], 
    RowBox[{"2", "+", "c", "-", 
     RowBox[{"7", " ", "h"}], "+", 
     RowBox[{"c", " ", "h"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["h", "2"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7196205063586273`*^9, 3.719620610543683*^9, {3.719620710931149*^9, 
   3.719620734330235*^9}, 3.719620883824153*^9, 3.719622235883003*^9, 
   3.719622275452269*^9, 3.719622974785421*^9, 3.719623006346128*^9, 
   3.72079122578225*^9},ExpressionUUID->"2d9cbd02-5567-4cd7-9299-\
682cd18d2e12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Sample plot of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", "\[Phi]\[Phi]", 
    SubscriptBox[">", "holo"]}], TraditionalForm]],ExpressionUUID->
  "67e87cf9-eb18-4e15-84d0-482a62b0749a"]
}], "Subsection",
 CellChangeTimes->{{3.7190820216904993`*^9, 3.7190820227715883`*^9}, {
   3.719624815674115*^9, 3.719624838369087*^9}, 3.721527152587405*^9, 
   3.72152743520909*^9},ExpressionUUID->"195bc46d-d514-4cc5-90cb-\
e2bddf59de67"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"htest", "=", 
   RowBox[{"11", "/", "111"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ctest", "=", 
   RowBox[{"31", "/", "11"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntest", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Rho]", "htest"], 
    RowBox[{"1", "-", "\[Rho]"}]], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"rhoCoeHolo", "[", 
       RowBox[{"htest", ",", "ctest", ",", "ntest"}], "]"}], ".", 
      RowBox[{"Table", "[", 
       RowBox[{
        SuperscriptBox["\[Rho]", "n"], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "2", ",", "ntest"}], "}"}]}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"%", "//", "Log"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.719624535449415*^9, 3.719624640553915*^9}, {
  3.719624720189349*^9, 3.719624726780171*^9}, {3.719624867642627*^9, 
  3.71962493400185*^9}, {3.719625218969537*^9, 3.719625290415732*^9}, {
  3.719625353081634*^9, 3.7196253591598873`*^9}, {3.719625459884262*^9, 
  3.719625463667589*^9}},ExpressionUUID->"342db297-17d2-40b4-ac64-\
6dc4cffb8192"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlGk81PsfxbVSimzduCRrEXI1C1Kfb0hdtIlkT4REUaK0IWRXkZAtW9nX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       "]]},
     Annotation[#, "Charting`Private`Tag$13155#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {-1.7547805148785374`, 36.10756776025929}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7196245249262447`*^9, 3.719624573216556*^9}, {
   3.71962461086685*^9, 3.719624642054845*^9}, 3.719624728978224*^9, {
   3.71962492718676*^9, 3.719624938246038*^9}, 3.7196252416628532`*^9, {
   3.7196252754287767`*^9, 3.719625293978272*^9}, 3.719625360466494*^9, 
   3.719625466318151*^9, 
   3.721517770095887*^9},ExpressionUUID->"bd356fdb-e231-4cbe-b406-\
34c2df98dd20"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example", "Subchapter",
 CellChangeTimes->{{3.7196240209976053`*^9, 3.719624054271111*^9}, 
   3.721517811601767*^9},ExpressionUUID->"f3f3e030-1940-4cae-b520-\
f7567b543162"],

Cell[CellGroupData[{

Cell[TextData[{
 "Obtaining coefficients of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Rho]", "n"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "97dc1375-7a92-4b75-b016-8263cc8df01a"],
 " via the h-recursion"
}], "Subsection",
 CellChangeTimes->{{3.719624144578629*^9, 3.7196241951868973`*^9}, {
  3.721526633349242*^9, 
  3.721526641175063*^9}},ExpressionUUID->"23737e85-bba9-486b-a297-\
7e98bd81f4fd"],

Cell[TextData[{
 "Since the h-recursion is faster than the c-recursion, one can use \
h-recursion to obtain ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", "\[Phi]\[Phi]", 
    SubscriptBox[">", "holo"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5c0b4e28-5012-44e9-8a65-682ea759d18e"],
 " in terms of q and then expand in terms of \[Rho]. This also provide a \
consistence check of the two recursions."
}], "Text",
 CellChangeTimes->{{3.719624207959731*^9, 
  3.7196243158909197`*^9}},ExpressionUUID->"be70c189-7d0e-481b-b0f8-\
361ef003857d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qin\[Rho]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "64"], 
           RowBox[{"Exp", "[", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], 
             RowBox[{"Integrate", "[", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"2", "s", " ", 
                 SuperscriptBox[
                  RowBox[{"EllipticE", "[", "s", "]"}], "2"]}]], ",", "s"}], 
              "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", 
            RowBox[{"2", "n"}]}], "}"}]}], "]"}], "//", "Normal"}], ")"}], "/.", 
      RowBox[{"s", "\[Rule]", 
       FractionBox[
        RowBox[{"8", " ", 
         SqrtBox["\[Rho]"]}], 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SqrtBox["\[Rho]"]}], "+", "\[Rho]"}]]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Rho]", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.717440873815593*^9, 3.717440877620249*^9}, {
   3.717441023439398*^9, 3.7174410695373096`*^9}, {3.717441112992084*^9, 
   3.717441168453897*^9}, 3.7174417837450542`*^9, {3.71745705035077*^9, 
   3.7174570514607763`*^9}},ExpressionUUID->"90756a44-1ede-4131-9515-\
e9fe4117c9f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phiphiNoPrefactor", "[", 
    RowBox[{"h_", ",", "c_", ",", "NN_"}], "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"qCoeHolo", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"h", ",", "numPrecision"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"c", ",", "numPrecision"}], "]"}], ",", "NN"}], "]"}], ".", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["q", "n"], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "2", ",", "NN"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prefactorin\[Rho]NoGlobal", "[", 
    RowBox[{"h_", ",", "c_", ",", "NN_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Rho]"}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["q", "\[Rho]"], ")"}], "h"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Rho]", "q"], ")"}], 
          FractionBox[
           RowBox[{"c", "-", "1"}], "24"]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{" ", "1"}], 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SqrtBox["\[Rho]"]}], "+", "\[Rho]"}]], ")"}], 
          FractionBox[
           RowBox[{"(", 
            RowBox[{"c", "-", "1"}], ")"}], "12"]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "s"}], ")"}], 
          FractionBox[
           RowBox[{"c", "-", "13"}], "144"]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{
                RowBox[{"EllipticE", "[", "s", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"s", ",", "0", ",", 
                  RowBox[{"2", "NN"}]}], "}"}]}], "]"}], "//", "Normal"}], 
             "Pi"]}], ")"}], 
          FractionBox[
           RowBox[{"19", "-", 
            RowBox[{"7", "c"}]}], "36"]]}], "/.", 
        RowBox[{"q", "\[Rule]", 
         RowBox[{"qin\[Rho]", "[", 
          RowBox[{"NN", "+", "2"}], "]"}]}]}], "/.", 
       RowBox[{"s", "\[Rule]", 
        FractionBox[
         RowBox[{"8", " ", 
          SqrtBox["\[Rho]"]}], 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SqrtBox["\[Rho]"]}], "+", "\[Rho]"}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.717445520053379*^9, 3.7174455322846746`*^9}, {
   3.717445660248024*^9, 3.717445711783497*^9}, {3.717445778014578*^9, 
   3.717445778853313*^9}, 3.717447842735052*^9, {3.7174548342077847`*^9, 
   3.717454851757988*^9}, {3.717455013907069*^9, 3.71745502494459*^9}, {
   3.717455192123479*^9, 3.7174552057090673`*^9}, 3.7174570547901*^9, {
   3.719586404196438*^9, 3.719586415576985*^9}, {3.719598922331045*^9, 
   3.719598938843439*^9}, {3.719599371156645*^9, 3.719599371387084*^9}, {
   3.7196196572478724`*^9, 3.719619664688336*^9}, 3.719620011090538*^9, {
   3.719620125784993*^9, 3.719620152710023*^9}, {3.7196235484890623`*^9, 
   3.719623564960553*^9}, {3.719623882698263*^9, 3.719623882992223*^9}, {
   3.721433185509357*^9, 
   3.721433186580748*^9}},ExpressionUUID->"8d1bb537-ade2-43be-a3a8-\
2e527e01ceb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qphiphiIn\[Rho]NoGlobal", "[", 
    RowBox[{"h_", ",", "c_", ",", "NN_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"prefactorin\[Rho]NoGlobal", "[", 
           RowBox[{"h", ",", "c", ",", "NN"}], "]"}], 
          RowBox[{"phiphiNoPrefactor", "[", 
           RowBox[{"h", ",", "c", ",", "NN"}], "]"}]}], "/.", 
         RowBox[{"q", "\[Rule]", 
          RowBox[{"qin\[Rho]", "[", "NN", "]"}]}]}], "//", "Simplify"}], 
       ")"}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Rho]", ",", "0", ",", "NN"}], "}"}]}], "]"}], "&"}]}], "//",
      "Normal"}], "//", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"#", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", 
         FractionBox["numPrecision", "2"]}]]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.719620044471839*^9, 3.7196201135027027`*^9}, {
  3.719620154914617*^9, 3.719620198651813*^9}, {3.719620246008795*^9, 
  3.719620294129135*^9}, {3.719623155190106*^9, 3.7196231580550137`*^9}, {
  3.719623337090362*^9, 3.719623337291801*^9}, {3.7196235431350603`*^9, 
  3.719623543499435*^9}},ExpressionUUID->"b074a2dd-03b8-458c-9553-\
658d411fe230"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Check", " ", "that", " ", "the", " ", "results", " ", "are", " ", 
    "consistent", " ", "from", " ", "h"}], "-", 
   RowBox[{"recursion", " ", "and", " ", "c"}], "-", "recursion"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7215275154354763`*^9, 
  3.721527538753768*^9}},ExpressionUUID->"b9c17cb8-8bf3-46c6-9fbd-\
dfbc98bc9cb0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qphiphiIn\[Rho]NoGlobal", "[", 
    RowBox[{
     RowBox[{"11111", "/", "101"}], ",", 
     RowBox[{"21", "/", "11"}], ",", "10"}], "]"}], "//", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"#", ",", "\[Rho]"}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"%", "[", 
     RowBox[{"[", 
      RowBox[{"3", ";;"}], "]"}], "]"}], "-", 
    RowBox[{"rhoCoeHolo", "[", 
     RowBox[{
      RowBox[{"11111", "/", "101"}], ",", 
      RowBox[{"21", "/", "11"}], ",", "10"}], "]"}]}], ")"}], "//", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{"#", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", 
       FractionBox["numPrecision", "2"]}]]}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.7196202007871017`*^9, 3.7196202299431343`*^9}, {
   3.719620321705648*^9, 3.719620329077869*^9}, {3.719620515053944*^9, 
   3.719620523765761*^9}, {3.719620794157661*^9, 3.719620827858211*^9}, {
   3.719621760524756*^9, 3.7196217621075583`*^9}, {3.7196230173173532`*^9, 
   3.719623086646545*^9}, {3.7196233216408987`*^9, 3.719623332440545*^9}, {
   3.719623573265077*^9, 3.719623576032063*^9}, {3.719623765799419*^9, 
   3.719623767477969*^9}, {3.7196240874757233`*^9, 3.719624123046234*^9}, 
   3.719624337852401*^9, {3.719927205897521*^9, 
   3.719927225126506*^9}},ExpressionUUID->"23af6a82-873b-4be1-b313-\
fc205064a009"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7196202218191223`*^9, 3.7196202604039087`*^9}, 
   3.719620297295678*^9, 3.719620330302765*^9, 3.719620374215562*^9, 
   3.719620467092454*^9, {3.719620518703122*^9, 3.719620524361862*^9}, {
   3.71962080669912*^9, 3.719620828616769*^9}, {3.7196210108578377`*^9, 
   3.71962101919331*^9}, {3.719621667889885*^9, 3.7196216966695547`*^9}, 
   3.719621762812681*^9, {3.719623010818342*^9, 3.7196230871222754`*^9}, 
   3.719623160894143*^9, {3.7196233241762114`*^9, 3.7196233413538523`*^9}, {
   3.719623552130034*^9, 3.719623576876341*^9}, 3.7196237683800993`*^9, 
   3.719623888780295*^9, {3.7196241097966433`*^9, 3.719624127755103*^9}, 
   3.719624341932678*^9, {3.719927212628901*^9, 3.719927225989835*^9}, 
   3.720790982856447*^9, 3.720791271345048*^9, 3.7207915880500793`*^9, 
   3.721433128401276*^9, 3.721433193921034*^9, 
   3.721517822895852*^9},ExpressionUUID->"a2542960-0e9e-407f-8b74-\
4a6a90b4773a"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1436, 878},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
SpellingDictionaries->{"CorrectWords"->{"Hongbin", "Virasoro"}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 651, 20, 154, "Title",ExpressionUUID->"aa18a6a3-ab20-45e9-921a-592668a7fd11"],
Cell[1234, 44, 1421, 28, 81, "Text",ExpressionUUID->"1319af9c-e107-47f7-b08d-f0c62310fcdf"],
Cell[CellGroupData[{
Cell[2680, 76, 307, 8, 30, "Input",ExpressionUUID->"4a64179d-7e11-48dd-a0bc-7f33f90be743"],
Cell[2990, 86, 408, 8, 34, "Output",ExpressionUUID->"f3f43d2a-0093-4b77-8b56-7946d55da278"]
}, Open  ]],
Cell[3413, 97, 131, 1, 30, "Input",ExpressionUUID->"e85af391-b087-44d1-a749-5aa699c0e210"],
Cell[3547, 100, 453, 11, 52, "Input",ExpressionUUID->"3b0f87ee-9c7d-4968-8198-89af40c7dad0"],
Cell[CellGroupData[{
Cell[4025, 115, 412, 6, 65, "Subchapter",ExpressionUUID->"283829ce-d65e-4b28-8fa7-f6853a8791a0"],
Cell[4440, 123, 845, 16, 58, "Text",ExpressionUUID->"71bd45ab-b08c-42fd-8fbd-f7a609b9f3c4"],
Cell[5288, 141, 1497, 36, 73, "Input",ExpressionUUID->"442ef37b-9ec2-4f02-bfc7-d4c192fafd89"],
Cell[6788, 179, 43155, 1012, 1362, "Input",ExpressionUUID->"a6500fdc-796e-4b01-adf7-3c194f31978e"],
Cell[49946, 1193, 446, 10, 30, "Input",ExpressionUUID->"8ae8d6cc-6b25-4b78-ba72-8ef4d8fa08d9"],
Cell[CellGroupData[{
Cell[50417, 1207, 580, 12, 30, "Input",ExpressionUUID->"46985146-12aa-47ef-bf8d-d2d051991567"],
Cell[51000, 1221, 3000, 90, 60, "Output",ExpressionUUID->"d092b7ee-ce82-4106-8f7f-347ddd94fb94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54037, 1316, 352, 10, 54, "Subsection",ExpressionUUID->"d83e8630-d1ad-45b6-afdf-cba7c6900ea0"],
Cell[54392, 1328, 2179, 63, 99, "Input",ExpressionUUID->"13a52fe8-9760-47a3-b472-fd31129267f9"],
Cell[CellGroupData[{
Cell[56596, 1395, 1209, 35, 115, "Input",ExpressionUUID->"ce713ff4-0840-4d1d-ad8a-73938787b2f5"],
Cell[57808, 1432, 5435, 108, 239, "Output",ExpressionUUID->"417361f0-c92e-4d68-b4c2-2a42d9a1d675"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[63304, 1547, 225, 4, 49, "Subchapter",ExpressionUUID->"29c69f86-ee4c-4896-a0ef-c9df308ad05c"],
Cell[63532, 1553, 139, 3, 30, "Input",ExpressionUUID->"55fd22eb-a912-4abb-abc3-8f4d6ef0edea"],
Cell[63674, 1558, 5789, 158, 237, "Input",ExpressionUUID->"cab43172-1f74-4cd2-a5a2-c308a1463d3b"],
Cell[69466, 1718, 1772, 46, 75, "Input",ExpressionUUID->"16f6057c-3200-4b99-bb07-e281e6559c3e"],
Cell[71241, 1766, 12424, 283, 544, "Input",ExpressionUUID->"6fa4d007-d0bf-4870-a954-ff9dbabd7952"],
Cell[CellGroupData[{
Cell[83690, 2053, 500, 12, 30, "Input",ExpressionUUID->"fec93dd7-c7c0-44ce-ae88-a11fef3cdc1f"],
Cell[84193, 2067, 1276, 38, 53, "Output",ExpressionUUID->"2d9cbd02-5567-4cd7-9299-682cd18d2e12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85506, 2110, 446, 11, 54, "Subsection",ExpressionUUID->"195bc46d-d514-4cc5-90cb-e2bddf59de67"],
Cell[CellGroupData[{
Cell[85977, 2125, 1300, 35, 140, "Input",ExpressionUUID->"342db297-17d2-40b4-ac64-6dc4cffb8192"],
Cell[87280, 2162, 7190, 136, 236, "Output",ExpressionUUID->"bd356fdb-e231-4cbe-b406-34c2df98dd20"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[94531, 2305, 180, 3, 49, "Subchapter",ExpressionUUID->"f3f3e030-1940-4cae-b520-f7567b543162"],
Cell[CellGroupData[{
Cell[94736, 2312, 436, 12, 54, "Subsection",ExpressionUUID->"23737e85-bba9-486b-a297-7e98bd81f4fd"],
Cell[95175, 2326, 570, 14, 35, "Text",ExpressionUUID->"be70c189-7d0e-481b-b0f8-361ef003857d"],
Cell[95748, 2342, 1443, 40, 57, "Input",ExpressionUUID->"90756a44-1ede-4131-9515-e9fe4117c9f5"],
Cell[97194, 2384, 3505, 94, 108, "Input",ExpressionUUID->"8d1bb537-ade2-43be-a3a8-2e527e01ceb1"],
Cell[100702, 2480, 1366, 37, 65, "Input",ExpressionUUID->"b074a2dd-03b8-458c-9553-658d411fe230"],
Cell[102071, 2519, 389, 10, 30, "Input",ExpressionUUID->"b9c17cb8-8bf3-46c6-9fbd-dfbc98bc9cb0"],
Cell[CellGroupData[{
Cell[102485, 2533, 1440, 36, 65, "Input",ExpressionUUID->"23af6a82-873b-4be1-b313-fc205064a009"],
Cell[103928, 2571, 1083, 18, 34, "Output",ExpressionUUID->"a2542960-0e9e-407f-8b74-4a6a90b4773a"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


